MAGIC detection of VHE Gamma-ray emission from NGC 1275 and IC 310

The MAGIC Cherenkov telescopes observed the Perseus cluster sky region in stereo mode for nearly 90 hr from October 2009 to February 2011. This campaign led to the discovery of very high energy Gamma-ray emission from the central radio galaxy NGC 1275 and the head-tail radio galaxy IC 310. Here we report the results on the most recent discovery of NGC 1275 which was detected at low energies in the 2010/2011 data. We also present latest results on IC 310, which had been detected in the 2009/2010 data.

==> commands.sh <==
#!/bin/sh

latex icrc1221.tex
latex icrc1221.tex
#dvips icrc1221.dvi icrc1221.ps
dvipdf icrc1221.dvi icrc1221.pdf

